The Dark Side of the Web: Towards Understanding Various Data Sources in Cyber Threat Intelligence

Cyber threats have become increasingly prevalent and sophisticated. Prior work has extracted actionable cyber threat intelligence (CTI), such as indicators of compromise, tactics, techniques, and procedures (TTPs), or threat feeds from various sources: open source data (e.g., social networks), internal intelligence (e.g., log data), and ``first-hand'' communications from cybercriminals (e.g., underground forums, chats, darknet websites). However, "first-hand" data sources remain underutilized because it is difficult to access or scrape their data. In this work, we analyze (i) 6.6 million posts, (ii) 3.4 million messages, and (iii) 120,000 darknet websites. We combine NLP tools to address several challenges in analyzing such data. First, even on dedicated platforms, only some content is CTI-relevant, requiring effective filtering. Second, "first-hand" data can be CTI-relevant from a technical or strategic viewpoint. We demonstrate how to organize content along this distinction. Third, we describe the topics discussed and how "first-hand" data sources differ from each other. According to our filtering, 20% of our sample is CTI-relevant. Most of the CTI-relevant data focuses on strategic rather than technical discussions. Credit card-related crime is the most prevalent topic on darknet websites. On underground forums and chat channels, account and subscription selling is discussed most. Topic diversity is higher on underground forums and chat channels than on darknet websites. Our analyses suggest that different platforms may be used for activities with varying complexity and risks for criminals.

==> Scripts/darknet.py <==
def addDarkNetData(self):
        sys.setrecursionlimit(7000)
        dark_net = pandas.DataFrame(columns=[0, 1, 2, 3, 4])
        file_count = 0
        batch_count = 0
        self.unpackFiles()
        total_files = self.calculateNumberOfFiles()
        print(' -- Processing data --')
        try:
            for filename in os.scandir('../../dataset/html'):
                file_count += 1
                batch_count += 1
                print("Processing file ", file_count, "/", total_files, "...")
                if filename.is_file():
                    f = open(filename, 'r')
                    soup = BeautifulSoup(f, "html.parser")
                    title = soup.find('title')
                    if title is not None:
                        title = title.string
                    else:
                        title = None
                    js = soup.find('script')
                    if js is not None:
                        js = js.string
                    else:
                        js = None
                    cleaned = ' '.join(soup.text.split())
                    dark_net_data = [filename.name, title, js, soup.get_text(), cleaned]
                    dark_net.loc[len(dark_net)] = dark_net_data
                    f.close()
                    if batch_count==1000:
                        self.database.insertDarkNetPandasInto('DarkNet', dark_net)
                        batch_count = 0
                        del dark_net
                        dark_net = pandas.DataFrame(columns=[0, 1, 2, 3, 4])
        except Exception as e:










==> Scripts/technical_regex.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b3f31804-2c6c-40af-8631-6c75107289d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "import csv\n",
    "from collections import defaultdict\n",
    "\n",
    "md5_regex = r'([a-fA-F\\d]{32})' # This regular expression matches a string of 32 hexadecimal digit characters, which is the typical format for an MD5 hash.\n",
    "sha1_regex = r'([a-fA-F\\d]{40})' # This regular expression matches a string of 40 hexadecimal digit characters, which is the standard length for a SHA1 hash.\n",
    "sha256_regex = r'([a-fA-F\\d]{64})' # Similar to sha1 but with 64\n",
    "ipv4_regex = r'^(25[0-5]|2[0-4][0-9]|[0-1]?[0-9][0-9]?)\\.(25[0-5]|2[0-4][0-9]|[0-1]?[0-9][0-9]?)\\.(25[0-5]|2[0-4][0-9]|[0-1]?[0-9][0-9]?)\\.(25[0-5]|2[0-4][0-9]|[0-1]?[0-9][0-9]?)$'\n",
    "ipv6_regex = r'((([0-9a-fA-F]{1,4}:){7,7}[0-9a-fA-F]{1,4})|(([0-9a-fA-F]{1,4}:){1,7}:)|(([0-9a-fA-F]{1,4}:){1,6}:[0-9a-fA-F]{1,4})|(([0-9a-fA-F]{1,4}:){1,5}(:[0-9a-fA-F]{1,4}){1,2})|(([0-9a-fA-F]{1,4}:){1,4}(:[0-9a-fA-F]{1,4}){1,3})|(([0-9a-fA-F]{1,4}:){1,3}(:[0-9a-fA-F]{1,4}){1,4})|(([0-9a-fA-F]{1,4}:){1,2}(:[0-9a-fA-F]{1,4}){1,5})|([0-9a-fA-F]{1,4}:((:[0-9a-fA-F]{1,4}){1,6})|:((:[0-9a-fA-F]{1,4}){1,7}|:))|fe80:(:[0-9a-fA-F]{0,4}){0,4}%[0-9a-zA-Z]{1,}|::(ffff(:0{1,4}){0,1}:){0,1}((25[0-5]|(2[0-4]|1{0,1}[0-9]){0,1}[0-9])\\.){3,3}(25[0-5]|(2[0-4]|1{0,1}[0-9]){0,1}[0-9])|([0-9a-fA-F]{1,4}:){1,4}:((25[0-5]|(2[0-4]|1{0,1}[0-9]){0,1}[0-9])\\.){3,3}(25[0-5]|(2[0-4]|1{0,1}[0-9]){0,1}[0-9]))'\n",
    "domain_regex = r'\\b(?:[a-z0-9|-]+\\.)*[a-z0-9|-]+\\.[a-z]+\\b' # Domain names present in network traffic.\n",
    "c2_regex = r'C2:\\s*(.+)' # Command and Control (C2) information embedded in network protocols.\n",
    "uri_regex = r'URI: (.+)' # URIs\n",
    "user_agent_regex = r'User-Agent: (.+)' # user agent\n",
    "smtp_mailer_regex = r'X-Mailer:\\s*(.+)' # SMTP (Simple Mail Transfer Protocol) mailer values in email headers.\n",
    "mac_address_regex = r'([0-9A-Fa-f]{2}[:-]){5}([0-9A-Fa-f]{2})' # Media Access Control (MAC) addresses used in network communication.\n",
    "http_method_regex = r'(GET|POST|PUT|DELETE)' # HTTP request methods such as GET, POST, PUT, DELETE.\n",
    "port_number_regex = r'(?<!\\d)(\\d{1,5})(?!\\d)' # TCP and UDP port numbers used in network communication.\n",
    "email_regex = r'\\b[A-Za-z0-9._%+-]+@[A-Za-z0-9.-]+\\.[A-Z|a-z]{2,}\\b' # Email addresses transmitted in network data.\n",
    "cipher_suite_regex = r'(TLS_(?:DHE|RSA|ECDHE)_WITH_AES_\\d{3}_GCM_SHA\\d{2})' # Cipher suites used in SSL/TLS communication.\n",
    "hostname_regex = r'([a-zA-Z0-9][a-zA-Z0-9-]{,61}[a-zA-Z0-9]\\.)+[a-zA-Z]{2,}' # hostname_regex = r'([a-zA-Z0-9][a-zA-Z0-9-]{,61}[a-zA-Z0-9]\\.)+[a-zA-Z]{2,}'\n",
    "file_path_regex = r'https?://[^/]+(/[^/\\s]+\\.\\w+)' # file path\n",
    "mime_type_regex = r'(application|audio|image|message|model|multipart|text|video)/([a-zA-Z0-9.-]+)' # Multipurpose Internet Mail Extensions (MIME) types used in email and web protocols.\n",
    "http_status_code_regex = r'\\b\\d{3}\\b' # HTTP status codes indicating the result of an HTTP request.\n",
    "asn_regex = r'\\bAS\\d+\\b' # Border Gateway Protocol (BGP) Autonomous System Numbers (ASNs) used for routing.\n",
    "subnet_mask_regex = r'(\\b\\d{1,3}\\.\\d{1,3}\\.\\d{1,3}\\.\\d{1,3})/\\d{1,2}\\b' # Subnet masks used to divide an IP network into subnetworks.\n",
    "snmp_community_regex = r'community\\s+(\\S+)' # Simple Network Management Protocol (SNMP) community strings used for authentication.\n",
    "dns_record_regex = r'\\b(?:A|AAAA|CNAME|MX|NS|PTR|SOA|SRV|TXT)\\b' # DNS resource records containing information about a domain name.\n",
    "tls_version_regex = r'(TLSv1\\.2|TLSv1\\.3)' # TLS version information used in network communication.\n",
    "cookie_regex = r'Set-Cookie:\\s*(.+)' # HTTP cookies used for session management in web protocols.\n",
    "ssh_fingerprint_regex = r'\\b([0-9a-f]{2}:){15}[0-9a-f]{2}\\b' # SSH key fingerprints used for secure authentication.\n",
    "snmp_oid_regex = r'\\.(?:\\d+\\.)*\\d+' # SNMP Object Identifiers (OIDs) used for uniquely identifying managed objects in a database.\n",
    "protocol_name_regex = r'(HTTP|SSL|DNS|FTP|SMTP)' # Names of network protocols such as HTTP, SSL, DNS.\n",
    "# timestamp_regex = r'\\b\\d{4}-\\d{2}-\\d{2} \\d{2}:\\d{2}:\\d{2}\\b' # Timestamps indicating the time of network events.\n",
    "snmp_trap_regex = r'SNMP Trap: (.+)' # SNMP trap information used for network monitoring and management.\n",
    "http_header_regex = r'(Accept|Content-Type|Cache-Control): (.+)' # Various HTTP header fields such as Accept, Content-Type, Cache-Control, etc.\n",
    "interface_name_regex = r'(eth|wlan|enp)[0-9a-zA-Z]+' # Names of network interfaces such as eth0, wlan0, enp0s3, etc.\n",
    "arp_entry_regex = r'([0-9A-Fa-f]{2}[:-]){5}([0-9A-Fa-f]{2})\\s+(\\d{1,3}\\.){3}\\d{1,3}' # MAC to IP address mappings in ARP (Address Resolution Protocol) tables.\n",
    "service_name_regex = r'(ssh|http|ftp|dns)'# Names of network services such as ssh, http, ftp, dns, etc.\n",
    "snmp_mib_regex = r'1\\.3\\.6\\.1\\.\\d+\\.\\d+' # SNMP Management Information Base (MIB) objects used for network management.\n",
    "device_name_regex = r'(router|switch|firewall)' # Names of network devices such as router, switch, firewall\n",
    "ssl_certificate_regex = r'Subject: CN=(.*?)(?:,|$)' # SSL/TLS certificate information including common name, organization, and validity period.\n",
    "routing_protocol_regex = r'(OSPF|BGP|RIP)' # Information related to network routing protocols such as OSPF, BGP, RIP, etc.\n",
    "packet_capture_timestamp_regex = r'\\d{4}-\\d{2}-\\d{2}T\\d{2}:\\d{2}:\\d{2}\\.\\d+' # Timestamps associated with network packet captures.\n",
    "traffic_volume_regex = r'(\\d+)(\\sbytes|packets)' # Information about network traffic volume, such as bytes transferred, packets sent/received, etc.\n",
    "qos_marking_regex = r'(EF|AF[1-4]|CS[1-7])' # Quality of Service (QoS) markings in network traffic for prioritization.\n",
    "protocol_field_regex = r'(IP|TCP|UDP)\\.(.+)'  # Fields within network protocol headers such as IP, TCP, UDP, etc.\n",
    "virtualization_tech_regex = r'(VLAN|VXLAN)' # Information related to network virtualization technologies such as VLAN, VXLAN, etc.\n",
    "security_protocol_regex = r'(IPSec|SSL/TLS|WPA2)' # Names of network security protocols such as IPSec, SSL/TLS, WPA2, etc.\n",
    "tunneling_protocol_regex = r'(GRE|L2TP|PPTP)'  # Information related to network tunneling protocols such as GRE, L2TP, PPTP, etc.\n",
    "auth_method_regex = r'(EAP|Kerberos|RADIUS)' # Methods of network authentication such as EAP, Kerberos, RADIUS, etc.\n",
    "file_transfer_protocol_regex = r'(FTP|SFTP|SCP)' # Names of network file transfer protocols such as FTP, SFTP, SCP, etc.\n",
    "transport_security_regex = r'(DTLS|TLS 1\\.3)' # Information related to transport layer security protocols such as DTLS, TLS 1.3, etc.\n",
    "nat_info_regex = r'(Source NAT|Destination NAT)' # Information related to Network Address Translation (NAT) such as source NAT, destination NAT, etc.\n",
    "proxy_server_regex = r'(Forward Proxy|Reverse Proxy)' # Information related to network proxy servers such as forward proxy, reverse proxy, etc."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "11b6cd49-9289-475a-90ce-d25c5667020c",
   "metadata": {},
   "outputs": [],
   "source": [
    "regex_list = [\n",
    "    (\"md5_regex\", md5_regex),\n",
    "    (\"sha1_regex\", sha1_regex),\n",
    "    (\"sha256_regex\", sha256_regex),\n",
    "    (\"ipv4_regex\", ipv4_regex),\n",
    "    (\"ipv6_regex\", ipv6_regex),\n",
    "    (\"domain_regex\", domain_regex),\n",
    "    (\"c2_regex\", c2_regex),\n",
    "    (\"uri_regex\", uri_regex),\n",
    "    (\"user_agent_regex\", user_agent_regex),\n",
    "    (\"smtp_mailer_regex\", smtp_mailer_regex),\n",
    "    (\"mac_address_regex\", mac_address_regex),\n",
    "    (\"http_method_regex\", http_method_regex),\n",
    "    (\"port_number_regex\", port_number_regex),\n",
    "    (\"email_regex\", email_regex),\n",
    "    (\"cipher_suite_regex\", cipher_suite_regex),\n",
    "    (\"hostname_regex\", hostname_regex),\n",
    "    (\"file_path_regex\", file_path_regex),\n",
    "    (\"mime_type_regex\", mime_type_regex),\n",
    "    (\"http_status_code_regex\", http_status_code_regex),\n",
    "    (\"asn_regex\", asn_regex),\n",
    "    (\"subnet_mask_regex\", subnet_mask_regex),\n",
    "    (\"snmp_community_regex\", snmp_community_regex),\n",
    "    (\"dns_record_regex\", dns_record_regex),\n",
    "    (\"tls_version_regex\", tls_version_regex),\n",
    "    (\"cookie_regex\", cookie_regex),\n",
    "    (\"ssh_fingerprint_regex\", ssh_fingerprint_regex),\n",
    "    (\"snmp_oid_regex\", snmp_oid_regex),\n",
    "    (\"protocol_name_regex\", protocol_name_regex),\n",
    "    (\"snmp_trap_regex\", snmp_trap_regex),\n",
    "    (\"http_header_regex\", http_header_regex),\n",
    "    (\"interface_name_regex\", interface_name_regex),\n",
    "    (\"arp_entry_regex\", arp_entry_regex),\n",
    "    (\"service_name_regex\", service_name_regex),\n",
    "    (\"snmp_mib_regex\", snmp_mib_regex),\n",
    "    (\"device_name_regex\", device_name_regex),\n",
    "    (\"ssl_certificate_regex\", ssl_certificate_regex),\n",
    "    (\"routing_protocol_regex\", routing_protocol_regex),\n",
    "    (\"packet_capture_timestamp_regex\", packet_capture_timestamp_regex),\n",
    "    (\"traffic_volume_regex\", traffic_volume_regex),\n",
    "    (\"qos_marking_regex\", qos_marking_regex),\n",
    "    (\"protocol_field_regex\", protocol_field_regex),\n",
    "    (\"virtualization_tech_regex\", virtualization_tech_regex),\n",
    "    (\"security_protocol_regex\", security_protocol_regex),\n",
    "    (\"tunneling_protocol_regex\", tunneling_protocol_regex),\n",
    "    (\"auth_method_regex\", auth_method_regex),\n",
    "    (\"file_transfer_protocol_regex\", file_transfer_protocol_regex),\n",
    "    (\"transport_security_regex\", transport_security_regex),\n",
    "    (\"nat_info_regex\", nat_info_regex),\n",
    "    (\"proxy_server_regex\", proxy_server_regex)\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "ddbcb958-87ad-4f9a-b701-fc6ee6d7af97",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'md5_regex': 5, 'sha1_regex': 4, 'sha256_regex': 3, 'ipv4_regex': 0, 'ipv6_regex': 0, 'domain_regex': 147598, 'c2_regex': 0, 'uri_regex': 0, 'user_agent_regex': 0, 'smtp_mailer_regex': 0, 'mac_address_regex': 0, 'http_method_regex': 0, 'port_number_regex': 0, 'email_regex': 0, 'cipher_suite_regex': 0, 'hostname_regex': 136864, 'file_path_regex': 0, 'mime_type_regex': 0, 'http_status_code_regex': 0, 'asn_regex': 0, 'subnet_mask_regex': 0, 'snmp_community_regex': 37229, 'dns_record_regex': 0, 'tls_version_regex': 0, 'cookie_regex': 0, 'ssh_fingerprint_regex': 0, 'snmp_oid_regex': 0, 'protocol_name_regex': 0, 'snmp_trap_regex': 0, 'http_header_regex': 0, 'interface_name_regex': 88213, 'arp_entry_regex': 0, 'service_name_regex': 25225, 'snmp_mib_regex': 0, 'device_name_regex': 6332, 'ssl_certificate_regex': 0, 'routing_protocol_regex': 0, 'packet_capture_timestamp_regex': 0, 'traffic_volume_regex': 0, 'qos_marking_regex': 0, 'protocol_field_regex': 0, 'virtualization_tech_regex': 0, 'security_protocol_regex': 0, 'tunneling_protocol_regex': 0, 'auth_method_regex': 0, 'file_transfer_protocol_regex': 0, 'transport_security_regex': 0, 'nat_info_regex': 0, 'proxy_server_regex': 0}\n"
     ]
    }
   ],
   "source": [
    "# Create a dictionary to store rows for each regex pattern\n",
    "matches_dict = {name: [] for name, _ in regex_list}\n",
    "\n",
    "# Read the CSV content and match regular expressions\n",
    "with open('allsources_3x200k.csv', 'r') as file:\n",
    "    csv_reader = csv.DictReader(file)\n",
    "    headers = csv_reader.fieldnames  # Get the headers from the original CSV\n",
    "    \n",
    "    for row in csv_reader:\n",
    "        content = row['content']\n",
    "        \n",
    "        # Match regular expressions\n",
    "        for name, regex in regex_list:\n",
    "            if re.search(regex, content):\n",
    "                matches_dict[name].append(row)\n",
    "\n",
    "# Create a dictionary to store counts for each regex pattern\n",
    "regex_counts = {key: len(value) for key, value in matches_dict.items()}\n",
    "\n",
    "# Print the dictionary with regex counts\n",
    "print(dict(regex_counts))\n",
    "\n",
    "# Write the matches and counts to a new CSV file\n",
    "with open('output.csv', 'w', newline='') as file:\n",
    "    csv_writer = csv.writer(file)\n",
    "    \n",
    "    # Write headers\n",
    "    csv_writer.writerow(headers + ['regex_name', 'count'])\n",
    "    \n",
    "    # Write rows, regex names, and their counts\n",
    "    for key, rows in matches_dict.items():\n",
    "        count = regex_counts[key]\n",
    "        for row in rows:\n",
    "            csv_writer.writerow([row[header] for header in headers] + [key, count])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "d0c6507d-8f48-4b85-8485-fb663fee0866",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\irdin\\AppData\\Local\\Temp\\ipykernel_33684\\872268648.py:9: DtypeWarning: Columns (0) have mixed types. Specify dtype option on import or set low_memory=False.\n",
      "  data_df = pd.read_csv(data_file)\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "def find_ids_and_frequencies_by_names(software_file, data_file, output_file):\n",
    "    # Load the software Excel file and focus on the \"name\" column\n",
    "    software_df = pd.read_excel(software_file, sheet_name='software')\n",
    "    names = software_df['name'].tolist()\n",
    "\n",
    "    # Load the data CSV file\n",
    "    data_df = pd.read_csv(data_file)\n",
    "    \n",
    "    # Initialize lists to store results\n",
    "    results = []\n",
    "\n",
    "    # Iterate over each name and check if it is found in any content\n",
    "    for name in names:\n",
    "        matching_rows = data_df[data_df['content'].str.contains(str(name), na=False)]\n",
    "        frequency = len(matching_rows)\n",
    "        \n",
    "        if not matching_rows.empty:\n",
    "            for _, row in matching_rows.iterrows():\n",
    "                result_row = row.to_dict()\n",
    "                result_row['software_name'] = name\n",
    "                result_row['frequency'] = frequency\n",
    "                results.append(result_row)\n",
    "\n",
    "    # Convert results to DataFrame and save to CSV\n",
    "    if results:\n",
    "        results_df = pd.DataFrame(results)\n",
    "        results_df.to_csv(output_file, index=False)\n",
    "    else:\n",
    "        print(\"No matches found.\")\n",
    "\n",
    "# Usage\n",
    "software_file = 'software.xlsx'  # Replace with your software Excel file path\n",
    "data_file = 'allsources_3x200k.csv'  # Replace with your data CSV file path\n",
    "output_file = 'output1.csv'  # Output CSV file path\n",
    "\n",
    "find_ids_and_frequencies_by_names(software_file, data_file, output_file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "dfe64fdc-cefb-4f28-8c07-63be3d07cc39",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3PARA RAT\n",
      "4H RAT\n",
      "AADInternals\n",
      "ABK\n",
      "ADVSTORESHELL\n",
      "ANDROMEDA\n",
      "ASPXSpy\n",
      "AcidRain\n",
      "Action RAT\n",
      "AdFind\n",
      "Agent Tesla\n",
      "Agent.btz\n",
      "Akira\n",
      "Amadey\n",
      "Anchor\n",
      "AppleJeus\n",
      "AppleSeed\n",
      "Aria-body\n",
      "Arp\n",
      "Astaroth\n",
      "AsyncRAT\n",
      "Attor\n",
      "AuTo Stealer\n",
      "AuditCred\n",
      "AutoIt backdoor\n",
      "Avaddon\n",
      "Avenger\n",
      "AvosLocker\n",
      "Azorult\n",
      "BACKSPACE\n",
      "BADCALL\n",
      "BADFLICK\n",
      "BADHATCH\n",
      "BADNEWS\n",
      "BBK\n",
      "BBSRAT\n",
      "BISCUIT\n",
      "BITSAdmin\n",
      "BLACKCOFFEE\n",
      "BLINDINGCAN\n",
      "BLUELIGHT\n",
      "BONDUPDATER\n",
      "BOOSTWRITE\n",
      "BOOTRASH\n",
      "BS2005\n",
      "BUBBLEWRAP\n",
      "BUSHWALK\n",
      "Babuk\n",
      "BabyShark\n",
      "BackConfig\n",
      "Backdoor.Oldrea\n",
      "Bad Rabbit\n",
      "BadPatch\n",
      "Bandook\n",
      "Bankshot\n",
      "Bazar\n",
      "BendyBear\n",
      "Bisonal\n",
      "BitPaymer\n",
      "Black Basta\n",
      "BlackCat\n",
      "BlackEnergy\n",
      "BlackMould\n",
      "BloodHound\n",
      "Bonadan\n",
      "BoomBox\n",
      "BoxCaon\n",
      "Brave Prince\n",
      "Briba\n",
      "Brute Ratel C4\n",
      "Bumblebee\n",
      "Bundlore\n",
      "CALENDAR\n",
      "CARROTBALL\n",
      "CARROTBAT\n",
      "CCBkdr\n",
      "CHOPSTICK\n",
      "COATHANGER\n",
      "CORALDECK\n",
      "CORESHELL\n",
      "CSPY Downloader\n",
      "Cachedump\n",
      "CaddyWiper\n",
      "Cadelspy\n",
      "Calisto\n",
      "CallMe\n",
      "Cannon\n",
      "Carbanak\n",
      "Carberp\n",
      "Carbon\n",
      "Cardinal RAT\n",
      "Catchamas\n",
      "Caterpillar WebShell\n",
      "ChChes\n",
      "Chaes\n",
      "Chaos\n",
      "CharmPower\n",
      "Cheerscrypt\n",
      "Cherry Picker\n",
      "China Chopper\n",
      "Chinoxy\n",
      "Chrommme\n",
      "Clambling\n",
      "Clop\n",
      "CloudDuke\n",
      "Cobalt Strike\n",
      "Cobian RAT\n",
      "CoinTicker\n",
      "ComRAT\n",
      "Comnie\n",
      "Conficker\n",
      "ConnectWise\n",
      "Conti\n",
      "CookieMiner\n",
      "CosmicDuke\n",
      "CostaBricks\n",
      "CozyCar\n",
      "CrackMapExec\n",
      "CreepyDrive\n",
      "CreepySnail\n",
      "Crimson\n",
      "CrossRAT\n",
      "Crutch\n",
      "Cryptoistic\n",
      "Cuba\n",
      "Cyclops Blink\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[4], line 33\u001b[0m\n\u001b[0;32m     30\u001b[0m software_file \u001b[38;5;241m=\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124msoftware.xlsx\u001b[39m\u001b[38;5;124m'\u001b[39m  \u001b[38;5;66;03m# Replace with your software Excel file path\u001b[39;00m\n\u001b[0;32m     31\u001b[0m data_file \u001b[38;5;241m=\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mall_data.csv\u001b[39m\u001b[38;5;124m'\u001b[39m  \u001b[38;5;66;03m# Replace with your data Excel file path\u001b[39;00m\n\u001b[1;32m---> 33\u001b[0m result_dict, frequency_dict \u001b[38;5;241m=\u001b[39m \u001b[43mfind_ids_and_frequencies_by_names\u001b[49m\u001b[43m(\u001b[49m\u001b[43msoftware_file\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdata_file\u001b[49m\u001b[43m)\u001b[49m\n\u001b[0;32m     34\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mResult Dictionary:\u001b[39m\u001b[38;5;124m\"\u001b[39m, result_dict)\n\u001b[0;32m     35\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mFrequency Dictionary:\u001b[39m\u001b[38;5;124m\"\u001b[39m, frequency_dict)\n",
      "Cell \u001b[1;32mIn[4], line 20\u001b[0m, in \u001b[0;36mfind_ids_and_frequencies_by_names\u001b[1;34m(software_file, data_file)\u001b[0m\n\u001b[0;32m     18\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m name \u001b[38;5;129;01min\u001b[39;00m names:\n\u001b[0;32m     19\u001b[0m     \u001b[38;5;28mprint\u001b[39m(name)\n\u001b[1;32m---> 20\u001b[0m     matching_ids \u001b[38;5;241m=\u001b[39m [ids[i] \u001b[38;5;28;01mfor\u001b[39;00m i, content \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28menumerate\u001b[39m(contents) \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28;43mstr\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43mname\u001b[49m\u001b[43m)\u001b[49m \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mstr\u001b[39m(content)]\n\u001b[0;32m     21\u001b[0m     frequency \u001b[38;5;241m=\u001b[39m \u001b[38;5;28msum\u001b[39m(\u001b[38;5;28mstr\u001b[39m(name) \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mstr\u001b[39m(content) \u001b[38;5;28;01mfor\u001b[39;00m content \u001b[38;5;129;01min\u001b[39;00m contents)\n\u001b[0;32m     22\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m matching_ids:\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "def find_ids_and_frequencies_by_names(software_file, data_file):\n",
    "    # Load the software Excel file and focus on the \"name\" column\n",
    "    software_df = pd.read_excel(software_file, sheet_name='software')\n",
    "    names = software_df['name'].tolist()\n",
    "\n",
    "    # Load the data CSV file and focus on the \"content\" and \"id\" columns\n",
    "    data_df = pd.read_csv(data_file)\n",
    "    contents = data_df['content'].tolist()\n",
    "    ids = data_df['id'].tolist()\n",
    "\n",
    "    # Initialize the result dictionaries\n",
    "    result_dict = {}\n",
    "    frequency_dict = {}\n",
    "\n",
    "    # Iterate over each name and check if it is found in any content\n",
    "    for name in names:\n",
    "        print(name)\n",
    "        matching_ids = [ids[i] for i, content in enumerate(contents) if str(name) in str(content)]\n",
    "        frequency = sum(str(name) in str(content) for content in contents)\n",
    "        if matching_ids:\n",
    "            result_dict[name] = (matching_ids, frequency)\n",
    "        if frequency > 0:\n",
    "            frequency_dict[name] = frequency\n",
    "\n",
    "    return result_dict, frequency_dict\n",
    "\n",
    "# Usage\n",
    "software_file = 'software.xlsx'  # Replace with your software Excel file path\n",
    "data_file = 'all_data.csv'  # Replace with your data Excel file path\n",
    "\n",
    "result_dict, frequency_dict = find_ids_and_frequencies_by_names(software_file, data_file)\n",
    "print(\"Result Dictionary:\", result_dict)\n",
    "print(\"Frequency Dictionary:\", frequency_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e51af20-bb79-4202-8e85-db81c7ce7137",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Create a dictionary with variable names as keys and empty lists as initial values\n",
    "matches_dict = {name: [] for name, _ in regex_list}\n",
    "\n",
    "# Iterate through CSV content\n",
    "with open('allsources_3x200k.csv', 'r') as file:\n",
    "    csv_reader = csv.DictReader(file)\n",
    "    \n",
    "    for row in csv_reader:\n",
    "        content = row['content']\n",
    "\n",
    "        # Match regular expressions\n",
    "        for name, regex in regex_list:\n",
    "            print(name)\n",
    "            if re.search(regex, content):\n",
    "                matches_dict[name].append(row['source'])\n",
    "\n",
    "# Print the dictionary with regex matches\n",
    "print(matches_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6a5bd76f-e6dc-4c64-9b39-687d8fefc191",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Create a dictionary to store counts for each regex pattern\n",
    "regex_counts = defaultdict(int)\n",
    "for key, value in matches_dict.items():\n",
    "    regex_counts[key] = len(value)\n",
    "\n",
    "# Print the dictionary with regex counts\n",
    "print(dict(regex_counts))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0e946539-a039-4408-ac9b-ffccb2f66f7d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

